A Computational Study for Screening High-Selectivity Inhibitors in Area-Selective Atomic Layer Deposition on Amorphous Surfaces

Area-selective atomic layer deposition (AS-ALD) is an emerging technology in semiconductor manufacturing. However, accurately understanding inhibitor reactivity on surfaces remains challenging, particularly when the substrate is amorphous. In this study, we employ density functional theory (DFT) to investigate reaction pathways and quantify the reactivity of (N,N-dimethylamino)trimethylsilane (DMATMS) and ethyltrichlorosilane (ETS) at silanol (-OH), siloxane (-O-), amine (-NH2), and imide (-NH-) sites on both amorphous and crystalline silicon oxide and silicon nitride surfaces. Notably, both molecules exhibit greater reactivity toward terminal sites (-OH and -NH2) on amorphous surfaces compared to crystalline counterparts. For bridge sites, -O- and -NH-, multiple reaction pathways are identified, with bridge-cleavage reactions being the predominant mechanism, except for DMATMS reactions with nitride surfaces. The reactivity of DMATMS with -NH- sites is comparable to that with -NH2, with both reactions yielding volatile products. This study underscores the importance of amorphous surface modeling in reliably predicting inhibitor adsorption and reactivity on realistic surfaces. Moreover, we outline a computational screening approach that accounts for site-specific precursor-inhibitor interactions, enabling efficient and rational theoretical design of AS-ALD precursor-inhibitor pairs.

==> anc/supplementary.tex <==
\documentclass[12pt]{article}

\usepackage[margin=1in]{geometry}    
\usepackage{graphicx}                
\usepackage{amsmath,amssymb}         
\usepackage{booktabs}                
\usepackage{caption}                 
\usepackage{float}                   
\usepackage{fancyhdr}                
\usepackage{titlesec}                
\usepackage{tabularx}
\usepackage{multirow}
\usepackage{algorithm,algpseudocode}
\usepackage{enumitem}
\usepackage{mhchem}

\renewcommand{\thepage}{S\arabic{page}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\thesection}{S\arabic{section}}
\setcounter{page}{1}
\setcounter{figure}{0}
\setcounter{table}{0}
\setcounter{section}{0}

\pagestyle{fancy}
\fancyhf{}                          
\renewcommand{\headrulewidth}{0pt}  
\renewcommand{\footrulewidth}{0pt}  
\fancyfoot[C]{\thepage}             

\begin{document}

\begin{titlepage}
\centering
\linespread{1.4}
\vspace*{2cm}

{\LARGE \textbf{Supplementary Information:\\[0.3em] A Computational Study  for Screening \\[0.3em] High-Selectivity Inhibitors in Area-Selective \\[0.3em]
Atomic Layer Deposition \\[0.3em]
on Amorphous Surfaces\\[2em]}}

{\normalsize 
Gijin Kim,\textsuperscript{1,*} Purun-hanul Kim,\textsuperscript{1,*} Suk Gyu Hahm,\textsuperscript{2} Myongjong Kwon,\textsuperscript{2} Byungha Park,\textsuperscript{2} Changho Hong,\textsuperscript{1,**} Seungwu Han\textsuperscript{1,3,4,**}
}\\[2em]
\small
\textsuperscript{1}Department of Materials Science and Engineering, Seoul National University, Seoul 08826, Republic of Korea\\[0.8em]
\textsuperscript{2}Samsung Advanced Institute of Technology, Samsung Electronics, Suwon 16678, Republic of Korea\\[0.8em]
\textsuperscript{3}AI Center, Korea Institute for Advanced Study, Seoul 02455, Republic of Korea\\[0.8em]
\textsuperscript{4}Research Institute of Advanced Materials, Seoul National University, Seoul 08826, Republic of Korea\\[0.8em]
\textsuperscript{*}These authors contributed equally to this work\\[0.8em]
\textsuperscript{**}Corresponding authors

\normalsize
Email: hansw@snu.ac.kr; Phone: +82 (0)2880 1541

\vfill

\end{titlepage}

\setcounter{page}{1}

\newcommand{\fullsizefigure}[2]{%
  \begin{figure*}[!htbp] % Default align order
    \centering
    %\includegraphics[width=0.95\textwidth, height=0.95\textheight, keepaspectratio]{#1}
    \includegraphics[keepaspectratio]{#1}
    \caption{#2}
    \label{#1}
  \end{figure*}
}

\newcommand{\halfsizefigure}[2]{%
  \begin{figure}[!htbp]
    \centering
    %\includegraphics[width=0.5\textwidth, height=0.5\textheight, keepaspectratio]{#1}
    \includegraphics[keepaspectratio]{#1}
    \caption{#2}
    \label{#1}
  \end{figure}
}

\section{Hydrolysis of ethyltrichlorosilane (ETS)}

To assess the thermodynamic favorability of ETS hydrolysis under typical ALD conditions, we evaluated the free energy change for the reaction between ETS and a single water molecule:

\begin{equation}
\ce{EtSiCl3 + H2O -> EtSiCl2OH + HCl}.
\end{equation}

For this calculation, we used more stringent computational parameters than those described in the main text: the plane-wave kinetic energy cutoff was 520 eV, the energy convergence criterion was $10^{-6}$ eV, and the force convergence criterion was 0.02 eV/\AA. Molecular geometries were optimized in a cubic cell with a lattice parameter of 22.8~\AA~ with dipole corrections applied along all three directions.

The reaction free energy is written as
\begin{equation}
\Delta G_\mathrm{r}(T,p)
= [G(\ce{EtSiCl2OH}) + G(\ce{HCl})] - [G(\ce{EtSiCl3}) + G(\ce{H2O})]. \tag{2}
\end{equation}
The Gibbs free energy of each species is obtained as
\begin{equation}
G(T,p) = E_\mathrm{DFT} + \mathrm{ZPE} + \int_0^{T} C_p(T'),dT' - TS(T,p), \tag{3}
\end{equation}

where $E_\mathrm{DFT}$ is the 0~K DFT electronic energy, ZPE is the zero-point energy, $\int C_p dT$ is the thermal enthalpy increment, and $S$ is the entropy. In the ideal-gas limit, translational contributions are evaluated using the ideal-gas translational partition function, rotational contributions using the classical rigid-rotor model, and vibrational contributions using the harmonic-oscillator approximation with finite-difference frequencies; electronic and nuclear-spin contributions are neglected.

The calculated free energy change at 300~K and 1~Torr is $\Delta G_\mathrm{r} = -0.26$~eV, indicating that this hydrolysis reaction is thermodynamically favorable under typical ALD conditions. This finding supports our assumption that ETS readily undergoes hydrolysis upon exposure to residual moisture in deposition chambers, which in turn justifies our computational focus on hydrolyzed ETS species in the main reaction pathway analysis.

\section{Melt-quench protocol}

    \fullsizefigure{Figures/Modelling.pdf}{
      Schematic of the melt–quench simulation workflow.  
      Snapshots at key steps (a)–(e) linked to the temperature–time profile in (f):  
      (a) Crystalline starting model;  
      (b) Melted structure prior to cleavage;  
      (c) Passivation process of the cleaved surface;  
      (d) Surface after passivation;  
      (e) Final annealed structure;  
      (f) Temperature vs.\ simulation time.
    }

\section{Surface functional group analysis}

\subsection{Surface atom identification algorithm}

To determine which oxygen and nitrogen atoms constitute surface functional groups, we used the following algorithm:
\begin{enumerate}
    \item Identify all oxygen and nitrogen atoms in the simulation cell.
    \item For each candidate atom at position $(x_i, y_i, z_i)$, draw a circle in the $xy$ plane centered at $(x_i, y_i)$ with radius $r_{\mathrm{cov},i}$, where $r_{\mathrm{cov},i}$ is the atom's covalent radius taken from Cordero et al.~\cite{Cordero.2008} and accessed through the ASE package.
    \item Project all other atoms in the system with $z > z_i$ orthogonally onto the $xy$ plane. If no projected atom lies within the circle, classify that O or N atom as a \emph{surface site}.
\end{enumerate}

\subsection{Surface silanol classification algorithm}
For silicon oxide surfaces, silanol groups are categorized into three types: vicinal, isolated, and germinal. Germinal groups are easily identified by finding silicon atoms bonded to two hydroxyls. However, because this study focuses exclusively on the initial reactivity of individual silanol groups and does not consider multi-bonding phenomena (e.g., chelation), we do not distinguish reactivity between germinal and non-germinal silanols.

In experimental analyses, both hydrogen-bond-donating and hydrogen-bond-accepting silanols are categorized together as vicinal~\cite{Merkx.2022}. To facilitate a direct comparison of vicinal-to-isolated ratios with experimental results, we follow the same convention—treating both donors and acceptors as vicinal.

Vicinal silanol pairs were identified following the methodology of Ewing et al.~\cite{Ewing.2014}, based on geometric criteria and IUPAC hydrogen bonding definitions~\cite{Arunan.2011}. The identification algorithm proceeds as follows:

\begin{enumerate}
    \item Candidate pairs were initially screened by O--O distance $< 4.5$~\AA{} and the corresponding Si--Si distance $< 5.5$~\AA.
    
    \item For each candidate silanol pair, two potential O--H$\cdots$O angles were computed:
    \begin{align*}
        \theta_1 &= \angle(\vec{v}_{\text{H}_1\text{O}_1}, \vec{v}_{\text{H}_1\text{O}_2}) \\
        \theta_2 &= \angle(\vec{v}_{\text{H}_2\text{O}_2}, \vec{v}_{\text{H}_2\text{O}_1})
    \end{align*}
    where $\vec{v}_{AB}$ denotes the shortest vector from atom A to atom B under periodic boundary conditions.
    
    \item Pairs with at least one angle $\theta \geq 110^\circ$ were retained as viable hydrogen bonding configurations. The configuration with the larger angle determined the donor-acceptor assignment.
\end{enumerate}

\section{Sampling protocol for reaction data}

In our target systems, reactant molecules undergo physisorption on the surface at various positions and orientations, occupying shallow potential energy wells with multiple local minima. Byproducts formed during surface reactions also physisorb and create additional shallow wells. This results in small variations in both $\Delta E$ and $E_\mathrm{a}$ even for identical sites on crystalline surfaces, with increased deviations observed for more complex amorphous surfaces. Furthermore, amorphous structures exhibit distinct local geometries at each site, leading to variations in reactivity due to steric hindrance and the influence of surrounding polar groups.

To account for these variations and ensure a fair comparison, a standardized sampling protocol was implemented. For each type of reactive group, we selected at least three distinct sites across the surfaces that exhibited minimal steric interference. For each selected site, at least three physisorption configurations with random molecular orientations were generated and tested. From the converged calculations, the configuration yielding the lowest reaction energy was chosen to represent the reactivity of that specific site. The resulting reaction and activation energies from these representative sites were then averaged for each reactive group type for presentation in the main text.

For proton exchange reactions from physisorbed structures, hydrogen bonds must be properly aligned between the reactant molecule and surface species. Without this alignment, the reaction proceeds through a two-step mechanism: initial breaking of H-bonds between surface species, followed by proton exchange. To maintain consistency in our reactivity evaluation, we standardized physisorption structures by focusing on configurations where hydrogen bonding occurs with the adsorbed molecule without disrupting existing H-bonds between surface molecules or functional groups. Additionally, proton exchange reactions generate byproducts that must physisorb on the surface through similar interactions. Without proper consideration of these bonding configurations, excessive variations in reaction energies would arise from different H-bond formation patterns.

\section{Alternative reaction pathways on silicon nitride surfaces}

Surface reaction pathways on silicon oxide with aminosilanes, chlorosilanes, and hydroxysilanes have been extensively investigated in previous ALD and SAM studies. However, reaction pathways on silicon nitride surfaces with hydroxysilanes have not been thoroughly analyzed. Therefore, we examined several candidate pathways using both amorphous and crystalline surface models, as illustrated in Figure~\ref{Figures/Reaction_Si3N4_alt.pdf}.

\halfsizefigure{Figures/Reaction_Si3N4_alt.pdf}{Alternative reaction pathways of ETS at reaction sites \ce{-NH2} and \ce{-NH-} on a-\ce{SiN}$_x$. (a) Reaction of ETS with \ce{-NH2} groups. (b) Reaction of ETS with \ce{-NH-} groups.}

\halfsizefigure{Figures/SiNx_alternatives.pdf}{Reaction energies (upper) and activation energies (lower) for Path A and Path B on \ce{SiN_x} surface sites \ce{-NH-} and \ce{-NH2}. Hatched patterns indicate reactions on crystalline \ce{SiN_x} surfaces.}

For \ce{-NH2} groups, two reaction pathways were considered: (1) hydrogen transfer from \ce{-NH2} to \ce{-OH} (Figure S2a) and (2) hydrogen transfer from \ce{-OH} to \ce{-NH2} (Figure 4c). Both paths involve hydrogen transfer and release of gaseous byproducts—\ce{H2O} for path (1) and \ce{NH3} for path (2). For \ce{-NH-} groups, two reaction pathways were considered: (3) hydrogen transfer from \ce{-NH-} to \ce{-OH} (Figure S2b) and (4) bridge dissociation (Figure 4d). Path (3) yields \ce{H2O} as a byproduct through a reaction analogous to the \ce{-NH2} group cases. In contrast, path (4) involves hydrogen transfer from the \ce{-OH} groups of ETS to the \ce{-NH-} groups on the nitride surface, inducing bridge dissociation and chemisorption of the molecule to surface Si dangling bonds without generating byproducts.

Figure S3 shows the reaction energies and activation energies for these reaction pathways. The paths from Figure S2 do not exhibit energetic advantages from a reactivity perspective. For reactions between \ce{-NH2} groups and ETS molecules, although steric considerations suggest pathway (1) should be kinetically favored in the crystalline case, acid-base principles and the superior stability of Si--O bonds compared to Si--N bonds make pathway (2) thermodynamically preferred. Therefore, only pathway (2) is discussed in the main text (Figure 4). For \ce{-NH-} groups, despite the energetic cost associated with surface reconstruction during bridge dissociation, the resulting chemical bonds provide greater overall system stabilization. Consequently, path (4) is exothermic with a lower activation energy than path (3). This result aligns with predictions based on general acid-base principles; therefore, only pathway (4) is discussed in the main text.

\section{Oxygen impurities on silicon nitride surfaces}

Oxygen exclusion is recognized as an important factor during PECVD silicon nitride deposition. However, completely eliminating oxygen incorporation remains challenging, as contamination levels depend on the specific fabrication methodology employed. To understand how oxygen incorporation affects selectivity in AS-ALD processes, we included trace amounts of oxygen in our \ce{SiN_x} modeling, as described in the main text. This section examines the reactivity of oxygen-containing functional groups on the modeled surfaces.

Figure~\ref{Figures/SiNx_defects.pdf} shows the reactivity of oxygen-containing functional groups on silicon nitride. Since the SiN$_x$ models contain only small amounts of oxygen impurities, the statistical sample may not be sufficiently representative. However, the results demonstrate that the overall reactivity trends are similar to those of --OH and --O-- functional groups on SiO$_2$ surfaces, with moderately higher reactivity as indicated by more negative reaction energies and lower activation energies. For ETS reactions, the --O-- activation energies are somewhat lower than those on SiO$_2$, while --OH activation energies are marginally higher than those on SiO$_2$. Nevertheless, these values are comparable to or lower than the reactivity of --NH$_2$ and --NH-- functional groups, suggesting no significant deviation in overall trends. However, for DMATMS reactions, while reactions with --NH$_2$ and --NH-- functional groups were exothermic, they exhibited prohibitively high activation energies. In contrast, --OH functional groups showed exothermic reactions with considerably lower activation energies, which may reduce selective inhibition performance.

\halfsizefigure{Figures/SiNx_defects.pdf}{Reaction energies (upper) and activation energies (lower) for oxygen sites on $\ce{SiN}_x$ surface.}

\bibliographystyle{elsarticle-num} 
\bibliography{Basic,2211_AS-ALD}

\end{document}




